Differential measurement of the branching fraction and $C\!P$ asymmetry of the decay $B^\pm\to \pi^\pm\mu^+\mu^-$

Differential measurements of the branching fraction and $C\!P$ asymmetry of the decay $B^\pm\to \pi^\pm\mu^+\mu^-$ are performed in intervals of the dimuon mass squared, $q^2$, using proton-proton collision data corresponding to an integrated luminosity of 9 fb$^{-1}$ recorded by the LHCb experiment at centre-of-mass energies of 7 TeV, 8 TeV and 13 TeV. The ratios of the branching fractions of $B^\pm\to \pi^\pm\mu^+\mu^-$ and $B^\pm\to K^\pm\mu^+\mu^-$ decays are also reported in the same $q^2$ intervals. The measured branching fractions are compatible with the predictions of the Standard Model, with consistency varying between 1.4$\sigma$ and 3.8$\sigma$ depending on the model assumptions.

==> figs/Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: c_tot/Combined Data + Components + Total
//=========  (Wed Jun 17 08:57:22 2026) by ROOT version 6.24/06
   TCanvas *c_tot = new TCanvas("c_tot", "Combined Data + Components + Total",560,230,800,600);
   c_tot->Range(5.013924,-22.5,6.051899,127.5);
   c_tot->SetFillColor(0);
   c_tot->SetBorderMode(0);
   c_tot->SetBorderSize(2);
   c_tot->SetTickx(1);
   c_tot->SetTicky(1);
   c_tot->SetLeftMargin(0.16);
   c_tot->SetRightMargin(0.05);
   c_tot->SetTopMargin(0.05);
   c_tot->SetBottomMargin(0.15);
   c_tot->SetFrameBorderMode(0);
   c_tot->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[41] = {
   5.19,
   5.21,
   5.23,
   5.25,
   5.27,
   5.29,
   5.31,
   5.33,
   5.35,
   5.37,
   5.39,
   5.41,
   5.43,
   5.45,
   5.47,
   5.49,
   5.51,
   5.53,
   5.55,
   5.57,
   5.59,
   5.61,
   5.63,
   5.65,
   5.67,
   5.69,
   5.71,
   5.73,
   5.75,
   5.77,
   5.79,
   5.81,
   5.83,
   5.85,
   5.87,
   5.89,
   5.91,
   5.93,
   5.95,
   5.97,
   5.99};
   Double_t Graph0_fy1001[41] = {
   40,
   44,
   48,
   70,
   98,
   66,
   32,
   9,
   10,
   5,
   4,
   5,
   5,
   6,
   7,
   9,
   4,
   1,
   2,
   0,
   4,
   2,
   1,
   3,
   4,
   3,
   3,
   1,
   2,
   4,
   2,
   3,
   5,
   1,
   1,
   2,
   3,
   5,
   2,
   0,
   4};
   Double_t Graph0_fex1001[41] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t Graph0_fey1001[41] = {
   7.912885,
   8.322602,
   8.571147,
   9.97724,
   11.56331,
   9.830182,
   7.399546,
   4.886235,
   4.806523,
   4.070113,
   3.903634,
   4.191137,
   4.191137,
   4.460146,
   4.496727,
   4.881091,
   3.7734,
   2.87342,
   3.253277,
   2.435009,
   3.903634,
   3.095805,
   2.87342,
   3.5932,
   3.7734,
   3.5932,
   3.5932,
   2.87342,
   3.253277,
   3.7734,
   3.253277,
   3.451272,
   4.070113,
   2.87342,
   2.87342,
   3.253277,
   3.451272,
   4.070113,
   3.253277,
   2.435009,
   3.7734};
   TGraphErrors *gre = new TGraphErrors(41,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,5.18,6);
   Graph_Graph01001->SetMinimum(0);
   Graph_Graph01001->SetMaximum(120);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph01001->SetLineColor(ci);
   Graph_Graph01001->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [GeV/#it{c}^{2}]");
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("Candidates / (0.02 GeV/#it{c}^{2})");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(42);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("ape");
   
   Double_t Graph1_fx1[96] = {
   5.15998,
   5.16,
   5.18,
   5.2,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.27,
   5.27125,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.30875,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.34,
   5.345,
   5.35,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph1_fy1[96] = {
   0,
   0.9446076,
   0.9446076,
   1.719257,
   2.475557,
   3.075208,
   3.79779,
   4.854453,
   6.375919,
   7.39678,
   8.663154,
   10.25624,
   12.27926,
   14.79559,
   17.79517,
   21.33616,
   25.47675,
   30.26229,
   35.71524,
   41.82276,
   48.52291,
   77.65676,
   80.95045,
   84.00838,
   86.77952,
   89.21475,
   91.26844,
   92.90009,
   94.07575,
   94.76943,
   94.96415,
   94.65271,
   93.83804,
   92.53319,
   90.76089,
   88.55272,
   85.94797,
   82.99221,
   79.73571,
   76.23169,
   68.69909,
   52.96947,
   45.45588,
   38.49738,
   32.22919,
   29.41037,
   26.7133,
   21.95416,
   17.9154,
   14.53506,
   11.73808,
   9.445445,
   7.580492,
   6.072625,
   4.859237,
   3.924327,
   3.108235,
   1.991706,
   1.282039,
   0.8390948,
   0.4280673,
   0.1737025,
   0.0936552,
   0.05850864,
   0.04000888,
   0.02908446,
   0.02209802,
   0.01736031,
   0.01399982,
   0.01152985,
   0.009661238,
   0.008213358,
   0.007068674,
   0.006148018,
   0.00539648,
   0.004775008,
   0.004255207,
   0.003816034,
   0.003441621,
   0.003119825,
   0.00284122,
   0.002598402,
   0.00238549,
   0.002197762,
   0.002031393,
   0.00188326,
   0.00175079,
   0.001631846,
   0.001524648,
   0.001427696,
   0.001339724,
   0.001259655,
   0.001186569,
   0.001186569,
   0.001186569,
   0};
   TGraph *graph = new TGraph(96,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,5.073976,6.106024);
   Graph_Graph11->SetMinimum(0);
   Graph_Graph11->SetMaximum(104.4606);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetTitleOffset(1);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetTitleOffset(1);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("el ");
   
   Double_t Graph2_fx2[85] = {
   5.15998,
   5.16,
   5.18,
   5.1825,
   5.185,
   5.1875,
   5.19,
   5.2,
   5.2025,
   5.205,
   5.2075,
   5.21,
   5.2125,
   5.215,
   5.2175,
   5.22,
   5.2225,
   5.225,
   5.2275,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.26,
   5.265,
   5.2675,
   5.27,
   5.2725,
   5.275,
   5.2775,
   5.28,
   5.2825,
   5.285,
   5.2875,
   5.29,
   5.2925,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.33,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph2_fy2[85] = {
   0,
   12.12134,
   12.12134,
   13.33489,
   14.72947,
   16.23758,
   17.77979,
   23.73768,
   25.04204,
   26.23894,
   27.28556,
   28.16845,
   28.86818,
   29.37005,
   29.66284,
   29.73963,
   29.5975,
   29.24141,
   28.67635,
   27.91203,
   26.96839,
   25.86278,
   24.61828,
   23.25925,
   21.78672,
   20.27681,
   18.74174,
   17.20253,
   11.29011,
   8.751599,
   7.622825,
   6.588359,
   5.658515,
   4.818175,
   4.078904,
   3.423914,
   2.858397,
   2.366882,
   1.949571,
   1.588494,
   1.302028,
   1.03957,
   0.659386,
   0.4114849,
   0.2466431,
   0.1571386,
   0.08200314,
   0.03601798,
   0.006648887,
   0.0003517848,
   1.210354e-05,
   2.698988e-07,
   3.893047e-09,
   3.627388e-11,
   2.179866e-13,
   8.431872e-16,
   2.094674e-18,
   3.334995e-21,
   3.396904e-24,
   2.210369e-27,
   9.178565e-31,
   2.430361e-34,
   4.101137e-38,
   4.408543e-42,
   3.017963e-46,
   1.315431e-50,
   3.649986e-55,
   6.446702e-60,
   7.247283e-65,
   5.185402e-70,
   2.361265e-75,
   6.843101e-81,
   1.262121e-86,
   1.481442e-92,
   1.10663e-98,
   5.260804e-105,
   1.591598e-111,
   3.064401e-118,
   3.754815e-125,
   2.927939e-132,
   1.453001e-139,
   4.588811e-147,
   4.588811e-147,
   4.588811e-147,
   0};
   graph = new TGraph(85,Graph2_fx2,Graph2_fy2);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff3300");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph22 = new TH1F("Graph_Graph22","Graph",100,5.073976,6.106024);
   Graph_Graph22->SetMinimum(0);
   Graph_Graph22->SetMaximum(32.7136);
   Graph_Graph22->SetDirectory(0);
   Graph_Graph22->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph22->SetLineColor(ci);
   Graph_Graph22->GetXaxis()->SetLabelFont(42);
   Graph_Graph22->GetXaxis()->SetTitleOffset(1);
   Graph_Graph22->GetXaxis()->SetTitleFont(42);
   Graph_Graph22->GetYaxis()->SetLabelFont(42);
   Graph_Graph22->GetYaxis()->SetTitleFont(42);
   Graph_Graph22->GetZaxis()->SetLabelFont(42);
   Graph_Graph22->GetZaxis()->SetTitleOffset(1);
   Graph_Graph22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph22);
   
   graph->Draw("el ");
   
   Double_t Graph3_fx3[62] = {
   5.18,
   5.1825,
   5.185,
   5.19,
   5.2,
   5.205,
   5.21,
   5.2125,
   5.215,
   5.2175,
   5.22,
   5.2225,
   5.225,
   5.2275,
   5.23,
   5.2325,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.28,
   5.3,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6};
   Double_t Graph3_fy3[62] = {
   28.06686,
   26.8767,
   25.61301,
   22.9265,
   17.33498,
   14.64305,
   12.1325,
   10.96386,
   9.860056,
   8.824657,
   7.859934,
   6.966947,
   6.145663,
   5.395076,
   4.713342,
   4.097916,
   3.545681,
   2.616258,
   1.893529,
   1.344231,
   0.9360219,
   0.6393057,
   0.4282935,
   0.2814394,
   0.114684,
   0.01510299,
   0.001460123,
   0.0001036291,
   5.399339e-06,
   2.065216e-07,
   5.799046e-09,
   1.195401e-10,
   1.808994e-12,
   2.009679e-14,
   1.639013e-16,
   9.813054e-19,
   4.313126e-21,
   1.391702e-23,
   3.296603e-26,
   5.73262e-29,
   7.318226e-32,
   6.858429e-35,
   4.718561e-38,
   2.383201e-41,
   8.836454e-45,
   2.405257e-48,
   4.806302e-52,
   7.050613e-56,
   7.59292e-60,
   6.002842e-64,
   3.483944e-68,
   1.484402e-72,
   4.642994e-77,
   1.066132e-81,
   1.797173e-86,
   2.224e-91,
   2.02044e-96,
   1.347483e-101,
   6.597311e-107,
   2.371246e-112,
   6.256804e-118,
   6.256804e-118};
   graph = new TGraph(62,Graph3_fx3,Graph3_fy3);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph33 = new TH1F("Graph_Graph33","Graph",100,5.098,6.082);
   Graph_Graph33->SetMinimum(5.631123e-118);
   Graph_Graph33->SetMaximum(30.87355);
   Graph_Graph33->SetDirectory(0);
   Graph_Graph33->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph33->SetLineColor(ci);
   Graph_Graph33->GetXaxis()->SetLabelFont(42);
   Graph_Graph33->GetXaxis()->SetTitleOffset(1);
   Graph_Graph33->GetXaxis()->SetTitleFont(42);
   Graph_Graph33->GetYaxis()->SetLabelFont(42);
   Graph_Graph33->GetYaxis()->SetTitleFont(42);
   Graph_Graph33->GetZaxis()->SetLabelFont(42);
   Graph_Graph33->GetZaxis()->SetTitleOffset(1);
   Graph_Graph33->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph33);
   
   graph->Draw("el ");
   
   Double_t Graph4_fx4[105] = {
   5.15998,
   5.16,
   5.18,
   5.19,
   5.195,
   5.2,
   5.205,
   5.2075,
   5.21,
   5.2125,
   5.215,
   5.2175,
   5.22,
   5.2225,
   5.225,
   5.2275,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.245,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.26375,
   5.265,
   5.26625,
   5.2675,
   5.26875,
   5.27,
   5.27125,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.285,
   5.2875,
   5.29,
   5.2925,
   5.295,
   5.3,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.37,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph4_fy4[105] = {
   0,
   0.00388305,
   0.00388305,
   0.005762512,
   0.008738754,
   0.0149835,
   0.02485591,
   0.03160846,
   0.03984952,
   0.0498024,
   0.06169531,
   0.07575321,
   0.09218791,
   0.1111864,
   0.1328977,
   0.1574193,
   0.184783,
   0.2149413,
   0.2477556,
   0.2829868,
   0.3202895,
   0.3991893,
   0.4796264,
   0.5185517,
   0.5555146,
   0.5896749,
   0.6202147,
   0.6463721,
   0.6575926,
   0.6674724,
   0.6759467,
   0.6829571,
   0.6884574,
   0.6924085,
   0.6947846,
   0.695568,
   0.6947545,
   0.6923483,
   0.6883672,
   0.6828372,
   0.6757971,
   0.6672934,
   0.6573845,
   0.6461352,
   0.6199215,
   0.5893272,
   0.5551146,
   0.5181022,
   0.4791302,
   0.3986105,
   0.3196448,
   0.2823163,
   0.2470642,
   0.2142348,
   0.1840669,
   0.1566992,
   0.1321792,
   0.1104756,
   0.09149031,
   0.07507398,
   0.06103926,
   0.0491739,
   0.03925234,
   0.03104572,
   0.02433006,
   0.014536,
   0.00837084,
   0.004646389,
   0.002485903,
   0.0006372208,
   0.0001409891,
   4.438607e-06,
   7.756539e-08,
   7.524008e-10,
   4.051263e-12,
   1.210853e-14,
   2.008874e-17,
   1.850009e-20,
   9.457031e-24,
   2.683464e-27,
   4.226655e-31,
   3.695368e-35,
   1.793406e-39,
   4.831249e-44,
   7.224374e-49,
   5.996543e-54,
   2.762878e-59,
   7.066142e-65,
   1.003143e-70,
   7.905031e-77,
   3.457834e-83,
   8.395849e-90,
   1.13158e-96,
   8.465752e-104,
   3.515652e-111,
   8.104127e-119,
   1.036971e-126,
   7.365239e-135,
   2.903802e-143,
   6.354878e-152,
   7.719824e-161,
   5.20556e-170,
   5.20556e-170,
   5.20556e-170,
   0};
   graph = new TGraph(105,Graph4_fx4,Graph4_fy4);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph44 = new TH1F("Graph_Graph44","Graph",105,5.073976,6.106024);
   Graph_Graph44->SetMinimum(0);
   Graph_Graph44->SetMaximum(0.7651248);
   Graph_Graph44->SetDirectory(0);
   Graph_Graph44->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph44->SetLineColor(ci);
   Graph_Graph44->GetXaxis()->SetLabelFont(42);
   Graph_Graph44->GetXaxis()->SetTitleOffset(1);
   Graph_Graph44->GetXaxis()->SetTitleFont(42);
   Graph_Graph44->GetYaxis()->SetLabelFont(42);
   Graph_Graph44->GetYaxis()->SetTitleFont(42);
   Graph_Graph44->GetZaxis()->SetLabelFont(42);
   Graph_Graph44->GetZaxis()->SetTitleOffset(1);
   Graph_Graph44->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph44);
   
   graph->Draw("el ");
   
   Double_t Graph5_fx5[92] = {
   5.15998,
   5.16,
   5.18,
   5.1825,
   5.185,
   5.1875,
   5.19,
   5.1925,
   5.195,
   5.2,
   5.205,
   5.2075,
   5.21,
   5.2125,
   5.215,
   5.2175,
   5.21875,
   5.22,
   5.22125,
   5.2225,
   5.22375,
   5.225,
   5.22625,
   5.2275,
   5.22875,
   5.23,
   5.23125,
   5.2325,
   5.23375,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.25,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.2675,
   5.27,
   5.2725,
   5.275,
   5.2775,
   5.28,
   5.2825,
   5.285,
   5.2875,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph5_fy5[92] = {
   0,
   0.3044291,
   0.3044291,
   0.3582362,
   0.4176943,
   0.4825623,
   0.5524003,
   0.6265593,
   0.7041613,
   0.8651934,
   1.024654,
   1.09981,
   1.169671,
   1.232582,
   1.286985,
   1.331487,
   1.349648,
   1.364916,
   1.377186,
   1.386375,
   1.39242,
   1.395279,
   1.394934,
   1.391385,
   1.384658,
   1.374799,
   1.361872,
   1.345974,
   1.327201,
   1.30569,
   1.255016,
   1.195264,
   1.127935,
   1.054655,
   0.8969735,
   0.7353121,
   0.6566384,
   0.581014,
   0.5093925,
   0.4425112,
   0.3808918,
   0.3248513,
   0.2745196,
   0.2298624,
   0.1907076,
   0.1567739,
   0.1276984,
   0.103063,
   0.08241865,
   0.06530615,
   0.03988672,
   0.02348147,
   0.01332432,
   0.007287651,
   0.001952274,
   9.009896e-05,
   2.308141e-06,
   3.282221e-08,
   2.590815e-10,
   1.135188e-12,
   2.76097e-15,
   3.727502e-18,
   2.793421e-21,
   1.162029e-24,
   2.683239e-28,
   3.43925e-32,
   2.446975e-36,
   9.664003e-41,
   2.118585e-45,
   2.578079e-50,
   1.741437e-55,
   6.529506e-61,
   1.358983e-66,
   1.570033e-72,
   1.006849e-78,
   3.584107e-85,
   7.082038e-92,
   7.767769e-99,
   4.72928e-106,
   1.598286e-113,
   2.998295e-121,
   3.122158e-129,
   1.804662e-137,
   5.790252e-146,
   1.031239e-154,
   1.019487e-163,
   5.594542e-173,
   1.704149e-182,
   2.88145e-192,
   2.88145e-192,
   2.88145e-192,
   0};
   graph = new TGraph(92,Graph5_fx5,Graph5_fy5);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph55 = new TH1F("Graph_Graph55","Graph",100,5.073976,6.106024);
   Graph_Graph55->SetMinimum(0);
   Graph_Graph55->SetMaximum(1.534807);
   Graph_Graph55->SetDirectory(0);
   Graph_Graph55->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph55->SetLineColor(ci);
   Graph_Graph55->GetXaxis()->SetLabelFont(42);
   Graph_Graph55->GetXaxis()->SetTitleOffset(1);
   Graph_Graph55->GetXaxis()->SetTitleFont(42);
   Graph_Graph55->GetYaxis()->SetLabelFont(42);
   Graph_Graph55->GetYaxis()->SetTitleFont(42);
   Graph_Graph55->GetZaxis()->SetLabelFont(42);
   Graph_Graph55->GetZaxis()->SetTitleOffset(1);
   Graph_Graph55->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph55);
   
   graph->Draw("el ");
   
   Double_t Graph6_fx6[47] = {
   5.15998,
   5.16,
   5.18,
   5.2,
   5.22,
   5.24,
   5.26,
   5.28,
   5.3,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph6_fy6[47] = {
   0,
   5.443821,
   5.443821,
   5.362576,
   5.281331,
   5.200086,
   5.118841,
   5.037596,
   4.956351,
   4.875106,
   4.793861,
   4.712615,
   4.63137,
   4.550125,
   4.46888,
   4.387635,
   4.30639,
   4.225145,
   4.1439,
   4.062655,
   3.98141,
   3.900165,
   3.81892,
   3.737675,
   3.656429,
   3.575184,
   3.493939,
   3.412694,
   3.331449,
   3.250204,
   3.168959,
   3.087714,
   3.006469,
   2.925224,
   2.843979,
   2.762734,
   2.681489,
   2.600243,
   2.518998,
   2.437753,
   2.356508,
   2.275263,
   2.194018,
   2.112773,
   2.112773,
   2.112773,
   0};
   graph = new TGraph(47,Graph6_fx6,Graph6_fy6);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph66 = new TH1F("Graph_Graph66","Graph",100,5.073976,6.106024);
   Graph_Graph66->SetMinimum(0);
   Graph_Graph66->SetMaximum(5.988203);
   Graph_Graph66->SetDirectory(0);
   Graph_Graph66->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph66->SetLineColor(ci);
   Graph_Graph66->GetXaxis()->SetLabelFont(42);
   Graph_Graph66->GetXaxis()->SetTitleOffset(1);
   Graph_Graph66->GetXaxis()->SetTitleFont(42);
   Graph_Graph66->GetYaxis()->SetLabelFont(42);
   Graph_Graph66->GetYaxis()->SetTitleFont(42);
   Graph_Graph66->GetZaxis()->SetLabelFont(42);
   Graph_Graph66->GetZaxis()->SetTitleOffset(1);
   Graph_Graph66->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph66);
   
   graph->Draw("el ");
   
   Double_t Graph7_fx7[96] = {
   5.15998,
   5.16,
   5.18,
   5.2,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.27,
   5.27125,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.30875,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.34,
   5.345,
   5.35,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph7_fy7[96] = {
   37.59767,
   56.40624,
   46.88494,
   49.03466,
   49.30798,
   48.95563,
   48.13579,
   47.03072,
   45.80158,
   45.25456,
   44.84546,
   44.70374,
   44.87041,
   45.51481,
   46.59912,
   48.28162,
   50.55958,
   53.55922,
   57.25273,
   61.70227,
   66.7724,
   90.62203,
   93.40209,
   95.9448,
   98.2467,
   100.2111,
   101.8457,
   103.0567,
   103.8549,
   104.1697,
   104.0459,
   103.4146,
   102.3175,
   100.7301,
   98.71225,
   96.25851,
   93.43625,
   90.263,
   86.82709,
   83.14368,
   75.27434,
   59.0224,
   51.32844,
   44.18957,
   37.78675,
   34.90165,
   32.13831,
   27.28839,
   23.16151,
   19.70304,
   16.83078,
   14.49439,
   12.5884,
   11.04206,
   9.79258,
   8.827904,
   7.983991,
   6.816739,
   6.075347,
   5.604305,
   5.143528,
   4.805226,
   4.643785,
   4.527389,
   4.427644,
   4.335475,
   4.247243,
   4.16126,
   4.076655,
   3.99294,
   3.909826,
   3.827133,
   3.744743,
   3.662577,
   3.580581,
   3.498714,
   3.416949,
   3.335265,
   3.253646,
   3.172079,
   3.090555,
   3.009067,
   2.927609,
   2.846176,
   2.764765,
   2.683372,
   2.601994,
   2.52063,
   2.439278,
   2.357936,
   2.276603,
   2.195278,
   2.11396,
   2.11396,
   2.11396,
   -2.373605e-112};
   graph = new TGraph(96,Graph7_fx7,Graph7_fy7);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph77 = new TH1F("Graph_Graph77","Graph",100,5.073976,6.106024);
   Graph_Graph77->SetMinimum(-10.41697);
   Graph_Graph77->SetMaximum(114.5867);
   Graph_Graph77->SetDirectory(0);
   Graph_Graph77->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph77->SetLineColor(ci);
   Graph_Graph77->GetXaxis()->SetLabelFont(42);
   Graph_Graph77->GetXaxis()->SetTitleOffset(1);
   Graph_Graph77->GetXaxis()->SetTitleFont(42);
   Graph_Graph77->GetYaxis()->SetLabelFont(42);
   Graph_Graph77->GetYaxis()->SetTitleFont(42);
   Graph_Graph77->GetZaxis()->SetLabelFont(42);
   Graph_Graph77->GetZaxis()->SetTitleOffset(1);
   Graph_Graph77->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph77);
   
   graph->Draw("el ");
   
   TLegend *leg = new TLegend(0.55,0.27,0.86,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{B}^{#plus}#rightarrow#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{B}^{#plus}#rightarrow#it{K}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#ff3300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","#it{B}_{s}^{0}#rightarrow#it{#pi}^{#plus}#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph4","#it{B}^{#plus}#rightarrow#it{#pi}^{#plus}#it{#pi}^{#plus}#it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph5","#it{B}^{#plus}#rightarrow#it{K}^{#plus}#it{#pi}^{#plus}#it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph6","Combinatorial","l");

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph7","Total","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.9,0.87,"LHCb 9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(31);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c_tot->Modified();
   c_tot->cd();
   c_tot->SetSelected(c_tot);
}


==> figs/Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: c_tot/Combined Data + Components + Total
//=========  (Wed Jun 17 08:58:13 2026) by ROOT version 6.24/06
   TCanvas *c_tot = new TCanvas("c_tot", "Combined Data + Components + Total",560,230,800,600);
   c_tot->Range(5.013924,-22.5,6.051899,127.5);
   c_tot->SetFillColor(0);
   c_tot->SetBorderMode(0);
   c_tot->SetBorderSize(2);
   c_tot->SetTickx(1);
   c_tot->SetTicky(1);
   c_tot->SetLeftMargin(0.16);
   c_tot->SetRightMargin(0.05);
   c_tot->SetTopMargin(0.05);
   c_tot->SetBottomMargin(0.15);
   c_tot->SetFrameBorderMode(0);
   c_tot->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[41] = {
   5.19,
   5.21,
   5.23,
   5.25,
   5.27,
   5.29,
   5.31,
   5.33,
   5.35,
   5.37,
   5.39,
   5.41,
   5.43,
   5.45,
   5.47,
   5.49,
   5.51,
   5.53,
   5.55,
   5.57,
   5.59,
   5.61,
   5.63,
   5.65,
   5.67,
   5.69,
   5.71,
   5.73,
   5.75,
   5.77,
   5.79,
   5.81,
   5.83,
   5.85,
   5.87,
   5.89,
   5.91,
   5.93,
   5.95,
   5.97,
   5.99};
   Double_t Graph0_fy1001[41] = {
   42,
   34,
   63,
   51,
   82,
   76,
   30,
   15,
   8,
   6,
   7,
   6,
   5,
   7,
   8,
   3,
   4,
   5,
   2,
   7,
   5,
   0,
   1,
   6,
   5,
   2,
   4,
   3,
   1,
   1,
   0,
   1,
   3,
   2,
   2,
   4,
   3,
   1,
   1,
   2,
   2};
   Double_t Graph0_fex1001[41] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t Graph0_fey1001[41] = {
   7.980272,
   7.446234,
   9.575923,
   8.835604,
   10.7571,
   10.42726,
   7.307488,
   5.801278,
   4.627462,
   4.224103,
   4.491137,
   4.093758,
   4.191137,
   4.496727,
   4.954538,
   3.5932,
   3.638508,
   4.070113,
   3.253277,
   4.491137,
   3.945379,
   2.435009,
   2.87342,
   4.460146,
   3.939007,
   3.253277,
   3.903634,
   3.5932,
   2.87342,
   2.87342,
   2.435009,
   2.87342,
   3.451272,
   3.253277,
   3.253277,
   3.903634,
   3.5932,
   2.87342,
   2.87342,
   3.253277,
   3.253277};
   TGraphErrors *gre = new TGraphErrors(41,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,5.18,6);
   Graph_Graph01001->SetMinimum(0);
   Graph_Graph01001->SetMaximum(120);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph01001->SetLineColor(ci);
   Graph_Graph01001->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [GeV/#it{c}^{2}]");
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("Candidates / (0.02 GeV/#it{c}^{2})");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(42);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("ape");
   
   Double_t Graph1_fx1[96] = {
   5.15998,
   5.16,
   5.18,
   5.2,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.27,
   5.27125,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.30875,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.34,
   5.345,
   5.35,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph1_fy1[96] = {
   0,
   0.8860436,
   0.8860436,
   1.613098,
   2.32316,
   2.881517,
   3.564973,
   4.557682,
   5.987471,
   6.947057,
   8.137659,
   9.63552,
   11.53282,
   13.88027,
   16.6737,
   19.96632,
   23.8105,
   28.24645,
   33.29299,
   38.9363,
   45.1174,
   71.89296,
   74.91023,
   77.70953,
   80.24441,
   82.47022,
   84.34552,
   85.83355,
   86.90357,
   87.53205,
   87.70367,
   87.41199,
   86.65976,
   85.45894,
   83.83023,
   81.80242,
   79.41126,
   76.69824,
   73.7091,
   70.49235,
   63.57461,
   49.11137,
   42.19161,
   35.77499,
   29.98708,
   27.38598,
   24.88656,
   20.47931,
   16.73356,
   13.59375,
   10.99189,
   8.856052,
   7.116126,
   5.707363,
   4.572176,
   3.691595,
   2.930936,
   1.881837,
   1.213533,
   0.7945159,
   0.4031734,
   0.1627855,
   0.08757229,
   0.05463875,
   0.03733188,
   0.02712282,
   0.02059885,
   0.01617728,
   0.01304242,
   0.01073912,
   0.008997093,
   0.007647627,
   0.006580968,
   0.005723216,
   0.005023135,
   0.004444291,
   0.003960202,
   0.003551243,
   0.003202623,
   0.002903019,
   0.002643648,
   0.002417609,
   0.002219422,
   0.002044687,
   0.001889842,
   0.001751976,
   0.001628692,
   0.001518003,
   0.001418247,
   0.00132803,
   0.001246171,
   0.001171669,
   0.001103666,
   0.001103666,
   0.001103666,
   0};
   TGraph *graph = new TGraph(96,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,5.073976,6.106024);
   Graph_Graph11->SetMinimum(0);
   Graph_Graph11->SetMaximum(96.47404);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetTitleOffset(1);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetTitleOffset(1);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("el ");
   
   Double_t Graph2_fx2[85] = {
   5.15998,
   5.16,
   5.18,
   5.1825,
   5.185,
   5.1875,
   5.19,
   5.2,
   5.2025,
   5.205,
   5.2075,
   5.21,
   5.2125,
   5.215,
   5.2175,
   5.22,
   5.2225,
   5.225,
   5.2275,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.26,
   5.265,
   5.2675,
   5.27,
   5.2725,
   5.275,
   5.2775,
   5.28,
   5.2825,
   5.285,
   5.2875,
   5.29,
   5.2925,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.33,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph2_fy2[85] = {
   0,
   11.74781,
   11.74781,
   12.91315,
   14.2504,
   15.68929,
   17.15592,
   22.78813,
   24.01358,
   25.13313,
   26.1091,
   26.92859,
   27.57382,
   28.03149,
   28.2916,
   28.34816,
   28.19879,
   27.8488,
   27.30293,
   26.57031,
   25.67016,
   24.61865,
   23.43739,
   22.14917,
   20.75769,
   19.32868,
   17.87436,
   16.41536,
   10.81418,
   8.403112,
   7.329286,
   6.343544,
   5.456539,
   4.653362,
   3.945871,
   3.31776,
   2.774693,
   2.301697,
   1.899206,
   1.550324,
   1.272125,
   1.018441,
   0.6484241,
   0.4060624,
   0.2443856,
   0.1554887,
   0.08183605,
   0.03546335,
   0.006718827,
   0.0003589857,
   1.244709e-05,
   2.793379e-07,
   4.051146e-09,
   3.792033e-11,
   2.287366e-13,
   8.873904e-16,
   2.209477e-18,
   3.523712e-21,
   3.593547e-24,
   2.340398e-27,
   9.724621e-31,
   2.576083e-34,
   4.348358e-38,
   4.675262e-42,
   3.200995e-46,
   1.395336e-50,
   3.871933e-55,
   6.83897e-60,
   7.688447e-65,
   5.501134e-70,
   2.505062e-75,
   7.25987e-81,
   1.338992e-86,
   1.571675e-92,
   1.174034e-98,
   5.581241e-105,
   1.688543e-111,
   3.251056e-118,
   3.983524e-125,
   3.106282e-132,
   1.541505e-139,
   4.86832e-147,
   4.86832e-147,
   4.86832e-147,
   0};
   graph = new TGraph(85,Graph2_fx2,Graph2_fy2);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff3300");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph22 = new TH1F("Graph_Graph22","Graph",100,5.073976,6.106024);
   Graph_Graph22->SetMinimum(0);
   Graph_Graph22->SetMaximum(31.18298);
   Graph_Graph22->SetDirectory(0);
   Graph_Graph22->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph22->SetLineColor(ci);
   Graph_Graph22->GetXaxis()->SetLabelFont(42);
   Graph_Graph22->GetXaxis()->SetTitleOffset(1);
   Graph_Graph22->GetXaxis()->SetTitleFont(42);
   Graph_Graph22->GetYaxis()->SetLabelFont(42);
   Graph_Graph22->GetYaxis()->SetTitleFont(42);
   Graph_Graph22->GetZaxis()->SetLabelFont(42);
   Graph_Graph22->GetZaxis()->SetTitleOffset(1);
   Graph_Graph22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph22);
   
   graph->Draw("el ");
   
   Double_t Graph3_fx3[62] = {
   5.18,
   5.1825,
   5.185,
   5.19,
   5.2,
   5.205,
   5.21,
   5.2125,
   5.215,
   5.2175,
   5.22,
   5.2225,
   5.225,
   5.2275,
   5.23,
   5.2325,
   5.235,
   5.24,
   5.245,
   5.25,
   5.255,
   5.26,
   5.265,
   5.27,
   5.28,
   5.3,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6};
   Double_t Graph3_fy3[62] = {
   29.42829,
   28.1804,
   26.85541,
   24.03859,
   18.17584,
   15.35334,
   12.72101,
   11.49568,
   10.33833,
   9.252711,
   8.241192,
   7.30489,
   6.443768,
   5.656773,
   4.94197,
   4.296691,
   3.71767,
   2.743164,
   1.985378,
   1.409435,
   0.9814251,
   0.6703162,
   0.4490686,
   0.295091,
   0.1202469,
   0.01583558,
   0.001530948,
   0.0001086558,
   5.661242e-06,
   2.165393e-07,
   6.080338e-09,
   1.253386e-10,
   1.896742e-12,
   2.107161e-14,
   1.718516e-16,
   1.028905e-18,
   4.522341e-21,
   1.459209e-23,
   3.45651e-26,
   6.01069e-29,
   7.673208e-32,
   7.191108e-35,
   4.947443e-38,
   2.498802e-41,
   9.26508e-45,
   2.521928e-48,
   5.03944e-52,
   7.392614e-56,
   7.961226e-60,
   6.294019e-64,
   3.652938e-68,
   1.556405e-72,
   4.86821e-77,
   1.117846e-81,
   1.884347e-86,
   2.331879e-91,
   2.118445e-96,
   1.412845e-101,
   6.917324e-107,
   2.486267e-112,
   6.5603e-118,
   6.5603e-118};
   graph = new TGraph(62,Graph3_fx3,Graph3_fy3);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph33 = new TH1F("Graph_Graph33","Graph",100,5.098,6.082);
   Graph_Graph33->SetMinimum(5.90427e-118);
   Graph_Graph33->SetMaximum(32.37112);
   Graph_Graph33->SetDirectory(0);
   Graph_Graph33->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph33->SetLineColor(ci);
   Graph_Graph33->GetXaxis()->SetLabelFont(42);
   Graph_Graph33->GetXaxis()->SetTitleOffset(1);
   Graph_Graph33->GetXaxis()->SetTitleFont(42);
   Graph_Graph33->GetYaxis()->SetLabelFont(42);
   Graph_Graph33->GetYaxis()->SetTitleFont(42);
   Graph_Graph33->GetZaxis()->SetLabelFont(42);
   Graph_Graph33->GetZaxis()->SetTitleOffset(1);
   Graph_Graph33->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph33);
   
   graph->Draw("el ");
   
   Double_t Graph4_fx4[105] = {
   5.15998,
   5.16,
   5.18,
   5.19,
   5.195,
   5.2,
   5.205,
   5.2075,
   5.21,
   5.2125,
   5.215,
   5.2175,
   5.22,
   5.2225,
   5.225,
   5.2275,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.245,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.26375,
   5.265,
   5.26625,
   5.2675,
   5.26875,
   5.27,
   5.27125,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.285,
   5.2875,
   5.29,
   5.2925,
   5.295,
   5.3,
   5.305,
   5.3075,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.3375,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.37,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph4_fy4[105] = {
   0,
   0.002777133,
   0.002777133,
   0.004138959,
   0.00624608,
   0.01063611,
   0.01755757,
   0.02228516,
   0.02805076,
   0.03500998,
   0.04332189,
   0.05314336,
   0.0646221,
   0.07788852,
   0.09304671,
   0.1101647,
   0.1292648,
   0.1503139,
   0.1732156,
   0.1978031,
   0.2238355,
   0.2788958,
   0.3350276,
   0.3621908,
   0.3879839,
   0.411821,
   0.433131,
   0.451382,
   0.4592107,
   0.4661032,
   0.472015,
   0.4769047,
   0.4807405,
   0.4834947,
   0.4851497,
   0.4856927,
   0.4851213,
   0.4834378,
   0.4806552,
   0.4767911,
   0.4718731,
   0.4659333,
   0.4590126,
   0.4511562,
   0.43285,
   0.411486,
   0.3875961,
   0.3617521,
   0.3345397,
   0.278318,
   0.223182,
   0.1971186,
   0.1725047,
   0.1495827,
   0.128519,
   0.1094103,
   0.09228999,
   0.07713618,
   0.06388034,
   0.05241818,
   0.04261889,
   0.03433427,
   0.02740683,
   0.02167679,
   0.01698776,
   0.01014936,
   0.00584472,
   0.003244224,
   0.00173572,
   0.0004449252,
   9.844275e-05,
   3.099187e-06,
   5.415914e-08,
   5.253585e-10,
   2.828783e-12,
   8.454805e-15,
   1.402709e-17,
   1.291788e-20,
   6.603513e-24,
   1.873781e-27,
   2.951362e-31,
   2.580395e-35,
   1.252304e-39,
   3.373598e-44,
   5.044718e-49,
   4.187361e-54,
   1.929318e-59,
   4.934319e-65,
   7.00504e-71,
   5.520189e-77,
   2.414667e-83,
   5.863008e-90,
   7.902122e-97,
   5.911897e-104,
   2.455105e-111,
   5.659435e-119,
   7.241627e-127,
   5.143505e-135,
   2.027879e-143,
   4.437977e-152,
   5.391231e-161,
   3.635388e-170,
   3.635388e-170,
   3.635388e-170,
   0};
   graph = new TGraph(105,Graph4_fx4,Graph4_fy4);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph44 = new TH1F("Graph_Graph44","Graph",105,5.073976,6.106024);
   Graph_Graph44->SetMinimum(0);
   Graph_Graph44->SetMaximum(0.534262);
   Graph_Graph44->SetDirectory(0);
   Graph_Graph44->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph44->SetLineColor(ci);
   Graph_Graph44->GetXaxis()->SetLabelFont(42);
   Graph_Graph44->GetXaxis()->SetTitleOffset(1);
   Graph_Graph44->GetXaxis()->SetTitleFont(42);
   Graph_Graph44->GetYaxis()->SetLabelFont(42);
   Graph_Graph44->GetYaxis()->SetTitleFont(42);
   Graph_Graph44->GetZaxis()->SetLabelFont(42);
   Graph_Graph44->GetZaxis()->SetTitleOffset(1);
   Graph_Graph44->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph44);
   
   graph->Draw("el ");
   
   Double_t Graph5_fx5[92] = {
   5.15998,
   5.16,
   5.18,
   5.1825,
   5.185,
   5.1875,
   5.19,
   5.1925,
   5.195,
   5.2,
   5.205,
   5.2075,
   5.21,
   5.2125,
   5.215,
   5.2175,
   5.21875,
   5.22,
   5.22125,
   5.2225,
   5.22375,
   5.225,
   5.22625,
   5.2275,
   5.22875,
   5.23,
   5.23125,
   5.2325,
   5.23375,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.25,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.2675,
   5.27,
   5.2725,
   5.275,
   5.2775,
   5.28,
   5.2825,
   5.285,
   5.2875,
   5.29,
   5.295,
   5.3,
   5.305,
   5.31,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph5_fy5[92] = {
   0,
   0.3362388,
   0.3362388,
   0.395678,
   0.4613618,
   0.5330243,
   0.61018,
   0.6921091,
   0.7778517,
   0.9557804,
   1.131988,
   1.215045,
   1.292255,
   1.361789,
   1.421926,
   1.471126,
   1.491209,
   1.508094,
   1.521668,
   1.531837,
   1.538533,
   1.541708,
   1.541343,
   1.537438,
   1.530021,
   1.519143,
   1.504877,
   1.487323,
   1.466596,
   1.442837,
   1.386868,
   1.320866,
   1.246487,
   1.165527,
   0.9913084,
   0.8126763,
   0.7257389,
   0.6421683,
   0.5630189,
   0.4891057,
   0.4210057,
   0.3590699,
   0.3034419,
   0.2540843,
   0.2108073,
   0.1733002,
   0.1411621,
   0.1139312,
   0.0911115,
   0.07219533,
   0.04409587,
   0.02596027,
   0.01473136,
   0.00805748,
   0.002158635,
   9.963441e-05,
   2.552697e-06,
   3.630357e-08,
   2.865888e-10,
   1.255825e-12,
   3.054633e-15,
   4.124286e-18,
   3.090997e-21,
   1.285903e-24,
   2.969463e-28,
   3.80634e-32,
   2.708303e-36,
   1.069663e-40,
   2.345073e-45,
   2.853815e-50,
   1.92777e-55,
   7.228441e-61,
   1.504506e-66,
   1.738214e-72,
   1.114737e-78,
   3.968276e-85,
   7.841354e-92,
   8.600827e-99,
   5.236599e-106,
   1.769776e-113,
   3.320071e-121,
   3.457295e-129,
   1.998414e-137,
   6.412012e-146,
   1.141992e-154,
   1.128995e-163,
   6.195563e-173,
   1.887251e-182,
   3.191084e-192,
   3.191084e-192,
   3.191084e-192,
   0};
   graph = new TGraph(92,Graph5_fx5,Graph5_fy5);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ffcc00");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph55 = new TH1F("Graph_Graph55","Graph",100,5.073976,6.106024);
   Graph_Graph55->SetMinimum(0);
   Graph_Graph55->SetMaximum(1.695879);
   Graph_Graph55->SetDirectory(0);
   Graph_Graph55->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph55->SetLineColor(ci);
   Graph_Graph55->GetXaxis()->SetLabelFont(42);
   Graph_Graph55->GetXaxis()->SetTitleOffset(1);
   Graph_Graph55->GetXaxis()->SetTitleFont(42);
   Graph_Graph55->GetYaxis()->SetLabelFont(42);
   Graph_Graph55->GetYaxis()->SetTitleFont(42);
   Graph_Graph55->GetZaxis()->SetLabelFont(42);
   Graph_Graph55->GetZaxis()->SetTitleOffset(1);
   Graph_Graph55->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph55);
   
   graph->Draw("el ");
   
   Double_t Graph6_fx6[47] = {
   5.15998,
   5.16,
   5.18,
   5.2,
   5.22,
   5.24,
   5.26,
   5.28,
   5.3,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph6_fy6[47] = {
   0,
   6.585266,
   6.585266,
   6.461037,
   6.336808,
   6.212579,
   6.088351,
   5.964122,
   5.839893,
   5.715664,
   5.591435,
   5.467206,
   5.342977,
   5.218749,
   5.09452,
   4.970291,
   4.846062,
   4.721833,
   4.597604,
   4.473375,
   4.349147,
   4.224918,
   4.100689,
   3.97646,
   3.852231,
   3.728002,
   3.603773,
   3.479544,
   3.355316,
   3.231087,
   3.106858,
   2.982629,
   2.8584,
   2.734171,
   2.609942,
   2.485714,
   2.361485,
   2.237256,
   2.113027,
   1.988798,
   1.864569,
   1.74034,
   1.616112,
   1.491883,
   1.491883,
   1.491883,
   0};
   graph = new TGraph(47,Graph6_fx6,Graph6_fy6);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph66 = new TH1F("Graph_Graph66","Graph",100,5.073976,6.106024);
   Graph_Graph66->SetMinimum(0);
   Graph_Graph66->SetMaximum(7.243793);
   Graph_Graph66->SetDirectory(0);
   Graph_Graph66->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph66->SetLineColor(ci);
   Graph_Graph66->GetXaxis()->SetLabelFont(42);
   Graph_Graph66->GetXaxis()->SetTitleOffset(1);
   Graph_Graph66->GetXaxis()->SetTitleFont(42);
   Graph_Graph66->GetYaxis()->SetLabelFont(42);
   Graph_Graph66->GetYaxis()->SetTitleFont(42);
   Graph_Graph66->GetZaxis()->SetLabelFont(42);
   Graph_Graph66->GetZaxis()->SetTitleOffset(1);
   Graph_Graph66->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph66);
   
   graph->Draw("el ");
   
   Double_t Graph7_fx7[96] = {
   5.15998,
   5.16,
   5.18,
   5.2,
   5.21,
   5.215,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.27,
   5.27125,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.3075,
   5.30875,
   5.31,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.3325,
   5.335,
   5.34,
   5.345,
   5.35,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph7_fy7[96] = {
   39.42141,
   58.96956,
   48.98643,
   50.00452,
   49.69199,
   49.08445,
   48.06385,
   46.79076,
   45.42285,
   44.81071,
   44.33366,
   44.11611,
   44.18243,
   44.69714,
   45.6137,
   47.08946,
   49.1121,
   51.80569,
   55.13639,
   59.16775,
   63.76555,
   85.40039,
   87.91838,
   90.21729,
   92.29571,
   94.06395,
   95.53147,
   96.61063,
   97.3133,
   97.57341,
   97.43622,
   96.83479,
   95.80901,
   94.33462,
   92.46829,
   90.20285,
   87.60156,
   84.67841,
   81.51593,
   78.12584,
   70.88457,
   55.9198,
   48.82836,
   42.24006,
   36.3246,
   33.66045,
   31.09797,
   26.60456,
   22.77451,
   19.55997,
   16.88537,
   14.70682,
   12.92608,
   11.4783,
   10.30576,
   9.393741,
   8.603005,
   7.497187,
   6.789347,
   6.333328,
   5.872483,
   5.505874,
   5.306324,
   5.149158,
   5.007623,
   4.873185,
   4.742432,
   4.613782,
   4.486418,
   4.359886,
   4.233915,
   4.108336,
   3.983041,
   3.857954,
   3.733025,
   3.608218,
   3.483505,
   3.358867,
   3.234289,
   3.109761,
   2.985273,
   2.860818,
   2.736391,
   2.611987,
   2.487603,
   2.363237,
   2.238885,
   2.114545,
   1.990216,
   1.865897,
   1.741587,
   1.617283,
   1.492986,
   1.492986,
   1.492986,
   -2.48874e-112};
   graph = new TGraph(96,Graph7_fx7,Graph7_fy7);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph77 = new TH1F("Graph_Graph77","Graph",100,5.073976,6.106024);
   Graph_Graph77->SetMinimum(-9.757341);
   Graph_Graph77->SetMaximum(107.3308);
   Graph_Graph77->SetDirectory(0);
   Graph_Graph77->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph77->SetLineColor(ci);
   Graph_Graph77->GetXaxis()->SetLabelFont(42);
   Graph_Graph77->GetXaxis()->SetTitleOffset(1);
   Graph_Graph77->GetXaxis()->SetTitleFont(42);
   Graph_Graph77->GetYaxis()->SetLabelFont(42);
   Graph_Graph77->GetYaxis()->SetTitleFont(42);
   Graph_Graph77->GetZaxis()->SetLabelFont(42);
   Graph_Graph77->GetZaxis()->SetTitleOffset(1);
   Graph_Graph77->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph77);
   
   graph->Draw("el ");
   
   TLegend *leg = new TLegend(0.55,0.27,0.86,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{B}^{#minus}#rightarrow#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{B}^{#minus}#rightarrow#it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#ff3300");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","#it{B}_{s}^{0}#rightarrow#it{#pi}^{#plus}#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph4","#it{B}^{#minus}#rightarrow#it{#pi}^{#minus}#it{#pi}^{#plus}#it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph5","#it{B}^{#minus}#rightarrow#it{K}^{#minus}#it{#pi}^{#plus}#it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#ffcc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph6","Combinatorial","l");

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph7","Total","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.9,0.87,"LHCb 9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(31);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c_tot->Modified();
   c_tot->cd();
   c_tot->SetSelected(c_tot);
}


==> figs/Fig1c.C <==
void Fig1c()
{
//=========Macro generated from canvas: c_tot/Combined Data + Components + Total
//=========  (Wed Jun 17 08:56:25 2026) by ROOT version 6.24/06
   TCanvas *c_tot = new TCanvas("c_tot", "Combined Data + Components + Total",560,230,800,600);
   c_tot->Range(5.013924,-843.75,6.051899,4781.25);
   c_tot->SetFillColor(0);
   c_tot->SetBorderMode(0);
   c_tot->SetBorderSize(2);
   c_tot->SetTickx(1);
   c_tot->SetTicky(1);
   c_tot->SetLeftMargin(0.16);
   c_tot->SetRightMargin(0.05);
   c_tot->SetTopMargin(0.05);
   c_tot->SetBottomMargin(0.15);
   c_tot->SetFrameBorderMode(0);
   c_tot->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[41] = {
   5.19,
   5.21,
   5.23,
   5.25,
   5.27,
   5.29,
   5.31,
   5.33,
   5.35,
   5.37,
   5.39,
   5.41,
   5.43,
   5.45,
   5.47,
   5.49,
   5.51,
   5.53,
   5.55,
   5.57,
   5.59,
   5.61,
   5.63,
   5.65,
   5.67,
   5.69,
   5.71,
   5.73,
   5.75,
   5.77,
   5.79,
   5.81,
   5.83,
   5.85,
   5.87,
   5.89,
   5.91,
   5.93,
   5.95,
   5.97,
   5.99};
   Double_t Graph0_fy1001[41] = {
   124,
   136,
   283,
   1097,
   3071,
   3228,
   1126,
   196,
   49,
   22,
   16,
   7,
   7,
   8,
   10,
   10,
   8,
   1,
   7,
   10,
   11,
   5,
   7,
   7,
   6,
   4,
   3,
   2,
   3,
   0,
   2,
   2,
   1,
   6,
   1,
   0,
   2,
   4,
   1,
   3,
   2};
   Double_t Graph0_fex1001[41] = {
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01,
   0.01};
   Double_t Graph0_fey1001[41] = {
   12.69783,
   13.21927,
   18.32564,
   33.31026,
   55.45268,
   56.85068,
   33.75291,
   15.52917,
   8.630478,
   6.392817,
   5.858625,
   4.417183,
   4.422867,
   4.570472,
   4.929575,
   4.827101,
   4.444636,
   2.756399,
   4.292706,
   4.838339,
   4.968576,
   3.98836,
   4.302523,
   4.534485,
   4.022988,
   3.68507,
   3.500325,
   3.150398,
   3.500325,
   2.295749,
   3.150398,
   2.987507,
   2.756399,
   4.270162,
   2.756399,
   2.295749,
   3.150398,
   3.68507,
   2.756399,
   3.500325,
   3.150398};
   TGraphErrors *gre = new TGraphErrors(41,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","",100,5.18,6);
   Graph_Graph01001->SetMinimum(0);
   Graph_Graph01001->SetMaximum(4500);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph01001->SetLineColor(ci);
   Graph_Graph01001->GetXaxis()->SetTitle("#it{m}(#it{K}^{#pm}#it{#mu}^{#plus}#it{#mu}^{#minus}) [GeV/#it{c}^{2}]");
   Graph_Graph01001->GetXaxis()->SetLabelFont(132);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetXaxis()->SetTitleFont(132);
   Graph_Graph01001->GetYaxis()->SetTitle("Candidates / (0.02 GeV/#it{c}^{2})");
   Graph_Graph01001->GetYaxis()->SetLabelFont(132);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph01001->GetYaxis()->SetTitleFont(132);
   Graph_Graph01001->GetZaxis()->SetLabelFont(42);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("ape");
   
   Double_t Graph1_fx1[99] = {
   5.15998,
   5.16,
   5.18,
   5.2,
   5.21,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.2675,
   5.27,
   5.27125,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph1_fy1[99] = {
   0,
   34.11006,
   34.11006,
   61.94269,
   89.04244,
   136.2873,
   173.9436,
   228.0349,
   264.2537,
   309.1085,
   365.4466,
   437.3306,
   529.8194,
   643.8466,
   780.2426,
   941.9259,
   1131.436,
   1350.496,
   1599.448,
   1876.579,
   2178.223,
   2494.246,
   2814.457,
   3125.481,
   3271.099,
   3407.212,
   3531.424,
   3641.403,
   3734.958,
   3810.123,
   3865.23,
   3898.984,
   3910.52,
   3899.439,
   3865.836,
   3810.294,
   3733.868,
   3638.041,
   3524.665,
   3395.889,
   3254.079,
   3101.729,
   2775.54,
   2102.638,
   1786.218,
   1496.681,
   1363.96,
   1239.184,
   1123.364,
   1015.58,
   916.5908,
   825.2433,
   665.8919,
   534.2995,
   426.8432,
   339.8882,
   270.0289,
   214.2185,
   169.8208,
   106.746,
   67.32321,
   42.72815,
   28.35716,
   15.04723,
   6.33366,
   3.473821,
   2.191794,
   1.508501,
   1.101611,
   0.839826,
   0.6614953,
   0.5345555,
   0.4409891,
   0.3700375,
   0.3149541,
   0.2713335,
   0.2362001,
   0.2074851,
   0.183714,
   0.1638128,
   0.1469842,
   0.1326262,
   0.1202775,
   0.1095796,
   0.1002506,
   0.09206627,
   0.08484663,
   0.07844566,
   0.07274399,
   0.06764325,
   0.0630618,
   0.05893139,
   0.05519466,
   0.05180308,
   0.04871536,
   0.04589623,
   0.04589623,
   0.04589623,
   0};
   TGraph *graph = new TGraph(99,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0066ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,5.073976,6.106024);
   Graph_Graph11->SetMinimum(0);
   Graph_Graph11->SetMaximum(4301.572);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetTitleOffset(1);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetTitleOffset(1);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("el ");
   
   Double_t Graph2_fx2[47] = {
   5.15998,
   5.16,
   5.18,
   5.2,
   5.22,
   5.24,
   5.26,
   5.28,
   5.3,
   5.32,
   5.34,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph2_fy2[47] = {
   0,
   46.15526,
   46.15526,
   40.81124,
   36.18909,
   32.17789,
   28.68529,
   25.63426,
   22.96038,
   20.6097,
   18.53686,
   16.70368,
   15.0779,
   13.63221,
   12.34341,
   11.19172,
   10.16025,
   9.234486,
   8.401976,
   7.651953,
   6.975099,
   6.363317,
   5.809548,
   5.307623,
   4.852126,
   4.438297,
   4.061934,
   3.719318,
   3.40715,
   3.122496,
   2.86274,
   2.625544,
   2.408814,
   2.21067,
   2.029424,
   1.863554,
   1.711687,
   1.572583,
   1.44512,
   1.328283,
   1.22115,
   1.122883,
   1.032723,
   0.9499789,
   0.9499789,
   0.9499789,
   0};
   graph = new TGraph(47,Graph2_fx2,Graph2_fy2);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph22 = new TH1F("Graph_Graph22","Graph",100,5.073976,6.106024);
   Graph_Graph22->SetMinimum(0);
   Graph_Graph22->SetMaximum(50.77078);
   Graph_Graph22->SetDirectory(0);
   Graph_Graph22->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph22->SetLineColor(ci);
   Graph_Graph22->GetXaxis()->SetLabelFont(42);
   Graph_Graph22->GetXaxis()->SetTitleOffset(1);
   Graph_Graph22->GetXaxis()->SetTitleFont(42);
   Graph_Graph22->GetYaxis()->SetLabelFont(42);
   Graph_Graph22->GetYaxis()->SetTitleFont(42);
   Graph_Graph22->GetZaxis()->SetLabelFont(42);
   Graph_Graph22->GetZaxis()->SetTitleOffset(1);
   Graph_Graph22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph22);
   
   graph->Draw("el ");
   
   Double_t Graph3_fx3[99] = {
   5.15998,
   5.16,
   5.18,
   5.2,
   5.21,
   5.22,
   5.225,
   5.23,
   5.2325,
   5.235,
   5.2375,
   5.24,
   5.2425,
   5.245,
   5.2475,
   5.25,
   5.2525,
   5.255,
   5.2575,
   5.26,
   5.2625,
   5.265,
   5.2675,
   5.27,
   5.27125,
   5.2725,
   5.27375,
   5.275,
   5.27625,
   5.2775,
   5.27875,
   5.28,
   5.28125,
   5.2825,
   5.28375,
   5.285,
   5.28625,
   5.2875,
   5.28875,
   5.29,
   5.29125,
   5.2925,
   5.295,
   5.3,
   5.3025,
   5.305,
   5.30625,
   5.3075,
   5.30875,
   5.31,
   5.31125,
   5.3125,
   5.315,
   5.3175,
   5.32,
   5.3225,
   5.325,
   5.3275,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.36,
   5.38,
   5.4,
   5.42,
   5.44,
   5.46,
   5.48,
   5.5,
   5.52,
   5.54,
   5.56,
   5.58,
   5.6,
   5.62,
   5.64,
   5.66,
   5.68,
   5.7,
   5.72,
   5.74,
   5.76,
   5.78,
   5.8,
   5.82,
   5.84,
   5.86,
   5.88,
   5.9,
   5.92,
   5.94,
   5.96,
   5.98,
   6,
   6,
   6.02,
   6.02002};
   Double_t Graph3_fy3[99] = {
   0,
   80.26532,
   80.26532,
   102.7539,
   127.473,
   172.4764,
   209.1047,
   262.1681,
   297.8981,
   342.2641,
   398.1133,
   469.5085,
   561.5504,
   675.1306,
   811.0797,
   972.316,
   1161.4,
   1380.034,
   1628.559,
   1905.265,
   2206.52,
   2522.153,
   2841.976,
   3152.611,
   3298.043,
   3433.968,
   3557.994,
   3667.785,
   3761.154,
   3836.131,
   3891.051,
   3924.619,
   3935.984,
   3924.733,
   3890.96,
   3835.248,
   3758.652,
   3662.654,
   3549.108,
   3420.162,
   3278.188,
   3125.674,
   2799.157,
   2125.599,
   1808.88,
   1519.044,
   1386.173,
   1261.248,
   1145.279,
   1037.345,
   938.2117,
   846.7197,
   687.0794,
   555.1981,
   447.4529,
   360.2348,
   290.1123,
   234.0388,
   189.378,
   125.793,
   85.86006,
   60.80671,
   45.97743,
   31.75091,
   21.41156,
   17.10604,
   14.53521,
   12.70022,
   11.26186,
   10.07431,
   9.063471,
   8.186509,
   7.416089,
   6.733355,
   6.124503,
   5.578956,
   5.088326,
   4.645782,
   4.245648,
   3.88313,
   3.554134,
   3.255122,
   2.983018,
   2.735124,
   2.509064,
   2.302737,
   2.114271,
   1.942,
   1.784431,
   1.640226,
   1.508182,
   1.387215,
   1.276344,
   1.174686,
   1.081439,
   0.9958751,
   0.9958751,
   0.9958751,
   0};
   graph = new TGraph(99,Graph3_fx3,Graph3_fy3);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph33 = new TH1F("Graph_Graph33","Graph",100,5.073976,6.106024);
   Graph_Graph33->SetMinimum(0);
   Graph_Graph33->SetMaximum(4329.583);
   Graph_Graph33->SetDirectory(0);
   Graph_Graph33->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph33->SetLineColor(ci);
   Graph_Graph33->GetXaxis()->SetLabelFont(42);
   Graph_Graph33->GetXaxis()->SetTitleOffset(1);
   Graph_Graph33->GetXaxis()->SetTitleFont(42);
   Graph_Graph33->GetYaxis()->SetLabelFont(42);
   Graph_Graph33->GetYaxis()->SetTitleFont(42);
   Graph_Graph33->GetZaxis()->SetLabelFont(42);
   Graph_Graph33->GetZaxis()->SetTitleOffset(1);
   Graph_Graph33->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph33);
   
   graph->Draw("el ");
   
   TLegend *leg = new TLegend(0.55,0.27,0.86,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{B}^{#pm}#rightarrow#it{K}^{#pm}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#0066ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","Combinatorial","l");

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","Total","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.9,0.87,"LHCb 9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(31);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c_tot->Modified();
   c_tot->cd();
   c_tot->SetSelected(c_tot);
}


==> figs/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2a()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Jun 17 15:52:47 2026) by ROOT version 6.38.04
   TCanvas *c1 = new TCanvas("c1", "c1", 10, 45, 700, 500);
   gStyle->SetOptFit(0);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   TColor::SetPalette(57, nullptr);
   c1->Range(-6.277253,-0.5538461,29.5067,2.907692);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   std::vector<Double_t> gre_fx_vect0{ 1.05, 3, 5, 7, 11.75, 16, 18, 20.5, 23.5 };
   std::vector<Double_t> gre_fy_vect1{ 0.7873946616825813, 0.8024937664324192, 0.8153188631090412, 0.8274498307277693, 0.8623562453183592, 0.7454381788644959, 0.679416979281883, 0.5671900785064624, 0.3538248224862691 };
   std::vector<Double_t> gre_fex_vect2{ 0.95, 1, 1, 1, 0.75, 1, 1, 1.5, 1.5 };
   std::vector<Double_t> gre_fey_vect3{ 0.1353818009076489, 0.1313319586948277, 0.1281192119920419, 0.1254304969182836, 0.1112646015047946, 0.07540590732587779, 0.06117872833143746, 0.04541066572750436, 0.02746344653430745 };
   TGraphErrors *gre = new TGraphErrors(9, gre_fx_vect0.data(), gre_fy_vect1.data(), gre_fex_vect2.data(), gre_fey_vect3.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(TColor::GetColor("#0000ff7f"));
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram1 = new TH1F("Graph_histogram1", "", 100, 0, 27.49);
   Graph_histogram1->SetMinimum(0.2616354288648424);
   Graph_histogram1->SetMaximum(1.038346793910273);
   Graph_histogram1->SetDirectory(nullptr);
   Graph_histogram1->SetStats(0);
   Graph_histogram1->SetLineWidth(2);
   Graph_histogram1->SetMarkerStyle(20);
   Graph_histogram1->GetXaxis()->SetNdivisions(505);
   Graph_histogram1->GetXaxis()->SetLabelFont(132);
   Graph_histogram1->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram1->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram1->GetXaxis()->SetTitleFont(132);
   Graph_histogram1->GetYaxis()->SetLabelFont(132);
   Graph_histogram1->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram1->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram1->GetYaxis()->SetTitleFont(132);
   Graph_histogram1->GetZaxis()->SetLabelFont(132);
   Graph_histogram1->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram1);
   
   multigraph->Add(gre,"2");
   
   std::vector<Double_t> gre_fx_vect4{ 1.05, 3, 5 };
   std::vector<Double_t> gre_fy_vect5{ 1.18, 0.96, 0.93 };
   std::vector<Double_t> gre_fex_vect6{ 0.95, 1, 1 };
   std::vector<Double_t> gre_fey_vect7{ 0.04, 0.06, 0.05 };
   gre = new TGraphErrors(3, gre_fx_vect4.data(), gre_fy_vect5.data(), gre_fex_vect6.data(), gre_fey_vect7.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(TColor::GetColor("#9900007f"));
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram2 = new TH1F("Graph_histogram2", "", 100, 0, 6.59);
   Graph_histogram2->SetMinimum(0.846);
   Graph_histogram2->SetMaximum(1.254);
   Graph_histogram2->SetDirectory(nullptr);
   Graph_histogram2->SetStats(0);
   Graph_histogram2->SetLineWidth(2);
   Graph_histogram2->SetMarkerStyle(20);
   Graph_histogram2->GetXaxis()->SetNdivisions(505);
   Graph_histogram2->GetXaxis()->SetLabelFont(132);
   Graph_histogram2->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram2->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram2->GetXaxis()->SetTitleFont(132);
   Graph_histogram2->GetYaxis()->SetLabelFont(132);
   Graph_histogram2->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram2->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram2->GetYaxis()->SetTitleFont(132);
   Graph_histogram2->GetZaxis()->SetLabelFont(132);
   Graph_histogram2->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram2);
   
   multigraph->Add(gre,"2");
   
   std::vector<Double_t> gre_fx_vect8{ 3, 5, 7 };
   std::vector<Double_t> gre_fy_vect9{ 1.37, 1.39, 1.52 };
   std::vector<Double_t> gre_fex_vect10{ 1, 1, 1 };
   std::vector<Double_t> gre_fey_vect11{ 0.28, 0.26, 0.38 };
   gre = new TGraphErrors(3, gre_fx_vect8.data(), gre_fy_vect9.data(), gre_fex_vect10.data(), gre_fey_vect11.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(TColor::GetColor("#333333d8"));
   gre->SetFillStyle(3002);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram3 = new TH1F("Graph_histogram3", "", 100, 1.4, 8.6);
   Graph_histogram3->SetMinimum(1.009);
   Graph_histogram3->SetMaximum(1.981);
   Graph_histogram3->SetDirectory(nullptr);
   Graph_histogram3->SetStats(0);
   Graph_histogram3->SetLineWidth(2);
   Graph_histogram3->SetMarkerStyle(20);
   Graph_histogram3->GetXaxis()->SetNdivisions(505);
   Graph_histogram3->GetXaxis()->SetLabelFont(132);
   Graph_histogram3->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram3->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram3->GetXaxis()->SetTitleFont(132);
   Graph_histogram3->GetYaxis()->SetLabelFont(132);
   Graph_histogram3->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram3->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram3->GetYaxis()->SetTitleFont(132);
   Graph_histogram3->GetZaxis()->SetLabelFont(132);
   Graph_histogram3->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram3);
   
   multigraph->Add(gre,"2");
   
   std::vector<Double_t> gre_fx_vect12{ 3, 5, 7, 11.75, 16, 18, 20.5, 23.5 };
   std::vector<Double_t> gre_fy_vect13{ 0.8, 0.8099999999999999, 0.82, 0.82, 0.73, 0.6699999999999999, 0.57, 0.35 };
   std::vector<Double_t> gre_fex_vect14{ 1, 1, 1, 0.75, 1, 1, 1.5, 1.5 };
   std::vector<Double_t> gre_fey_vect15{ 0.136, 0.139, 0.14, 0.137, 0.094, 0.081, 0.058, 0.035 };
   gre = new TGraphErrors(8, gre_fx_vect12.data(), gre_fy_vect13.data(), gre_fex_vect14.data(), gre_fey_vect15.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(6);
   gre->SetFillStyle(3314);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram4 = new TH1F("Graph_histogram4", "", 100, 0, 27.3);
   Graph_histogram4->SetMinimum(0.2504999999999999);
   Graph_histogram4->SetMaximum(1.0245);
   Graph_histogram4->SetDirectory(nullptr);
   Graph_histogram4->SetStats(0);
   Graph_histogram4->SetLineWidth(2);
   Graph_histogram4->SetMarkerStyle(20);
   Graph_histogram4->GetXaxis()->SetNdivisions(505);
   Graph_histogram4->GetXaxis()->SetLabelFont(132);
   Graph_histogram4->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram4->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram4->GetXaxis()->SetTitleFont(132);
   Graph_histogram4->GetYaxis()->SetLabelFont(132);
   Graph_histogram4->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram4->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram4->GetYaxis()->SetTitleFont(132);
   Graph_histogram4->GetZaxis()->SetLabelFont(132);
   Graph_histogram4->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram4->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram4);
   
   multigraph->Add(gre,"2");
   
   std::vector<Double_t> grae_fx_vect16{ 1.025, 3.15, 6.49, 11.475, 15.09, 17, 20, 24.2 };
   std::vector<Double_t> grae_fy_vect17{ 0.7692307692307691, 0.826086956521739, 0.8447488584474879, 0.902527075812275, 0.824175824175824, 0.75, 0.625, 0.295454545454546 };
   std::vector<Double_t> grae_fexl_vect18{ 0.975, 1.15, 2.19, 1.385, 0.9100000000000001, 1, 2, 2.199999999999999 };
   std::vector<Double_t> grae_fexh_vect19{ 0.975, 1.15, 2.19, 1.385, 0.9100000000000001, 1, 2, 2.199999999999999 };
   std::vector<Double_t> grae_feyl_vect20{ 0.102564102564103, 0.08695652173913039, 0.091324200913242, 0.108303249097473, 0.10989010989011, 0.1, 0.075, 0.0454545454545455 };
   std::vector<Double_t> grae_feyh_vect21{ 0.153846153846154, 0.130434782608696, 0.136986301369863, 0.144404332129964, 0.164835164835165, 0.15, 0.1, 0.0454545454545455 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8, grae_fx_vect16.data(), grae_fy_vect17.data(), grae_fexl_vect18.data(), grae_fexh_vect19.data(), grae_feyl_vect20.data(), grae_feyh_vect21.data());
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillColor(TColor::GetColor("#00cc00b2"));
   grae->SetFillStyle(3105);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_histogram5 = new TH1F("Graph_histogram5", "", 100, 0, 29.035);
   Graph_histogram5->SetMinimum(0.1703068592057767);
   Graph_histogram5->SetMaximum(1.126624548736463);
   Graph_histogram5->SetDirectory(nullptr);
   Graph_histogram5->SetStats(0);
   Graph_histogram5->SetLineWidth(2);
   Graph_histogram5->SetMarkerStyle(20);
   Graph_histogram5->GetXaxis()->SetNdivisions(505);
   Graph_histogram5->GetXaxis()->SetLabelFont(132);
   Graph_histogram5->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram5->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram5->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram5->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram5->GetXaxis()->SetTitleFont(132);
   Graph_histogram5->GetYaxis()->SetLabelFont(132);
   Graph_histogram5->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram5->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram5->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram5->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram5->GetYaxis()->SetTitleFont(132);
   Graph_histogram5->GetZaxis()->SetLabelFont(132);
   Graph_histogram5->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram5->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram5->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram5->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_histogram5);
   
   multigraph->Add(grae,"2");
   
   std::vector<Double_t> gre_fx_vect22{ 1.05, 3, 5, 7, 16, 18, 20.5, 23.5 };
   std::vector<Double_t> gre_fy_vect23{ 0.9526315789473691, 0.96, 0.955, 0.945, 0.845, 0.76, 0.613333333333333, 0.356666666666667 };
   std::vector<Double_t> gre_fex_vect24{ 0.95, 1, 1, 1, 1, 1, 1.5, 1.5 };
   std::vector<Double_t> gre_fey_vect25{ 0.142882862742087, 0.12747548783982, 0.118953772533703, 0.109430343141196, 0.0870344759276461, 0.07088723439378909, 0.05537749241945381, 0.0316227766016838 };
   gre = new TGraphErrors(8, gre_fx_vect22.data(), gre_fy_vect23.data(), gre_fex_vect24.data(), gre_fey_vect25.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(TColor::GetColor("#ff9933"));
   gre->SetFillStyle(3344);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram6 = new TH1F("Graph_histogram6", "", 100, 0, 27.49);
   Graph_histogram6->SetMinimum(0.2479968349025359);
   Graph_histogram6->SetMaximum(1.172561496851903);
   Graph_histogram6->SetDirectory(nullptr);
   Graph_histogram6->SetStats(0);
   Graph_histogram6->SetLineWidth(2);
   Graph_histogram6->SetMarkerStyle(20);
   Graph_histogram6->GetXaxis()->SetNdivisions(505);
   Graph_histogram6->GetXaxis()->SetLabelFont(132);
   Graph_histogram6->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram6->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram6->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram6->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram6->GetXaxis()->SetTitleFont(132);
   Graph_histogram6->GetYaxis()->SetLabelFont(132);
   Graph_histogram6->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram6->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram6->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram6->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram6->GetYaxis()->SetTitleFont(132);
   Graph_histogram6->GetZaxis()->SetLabelFont(132);
   Graph_histogram6->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram6->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram6->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram6->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram6);
   
   multigraph->Add(gre,"2");
   
   std::vector<Double_t> grae_fx_vect26{ 1.05, 3, 5, 7, 11.75, 16, 18, 20.5, 23.5 };
   std::vector<Double_t> grae_fy_vect27{ 1.953204211938514, 1.344827622367905, 0.6287715494848064, 0.7794834917677366, 0.3711467620745342, 0.8981592337098304, 0.6811607043703141, 0.4732181722899065, 0.3560785674402253 };
   std::vector<Double_t> grae_fexl_vect28{ 0.95, 1, 1, 1, 0.75, 1, 1, 1.5, 1.5 };
   std::vector<Double_t> grae_fexh_vect29{ 0.95, 1, 1, 1, 0.75, 1, 1, 1.5, 1.5 };
   std::vector<Double_t> grae_feyl_vect30{ 0.2438666751984607, 0.2079970172411757, 0.1350346436481122, 0.1408603628791644, 0.1044349293528873, 0.1261912400669257, 0.1068580146663207, 0.08089321353430144, 0.07589218502852518 };
   std::vector<Double_t> grae_feyh_vect31{ 0.2589757798784895, 0.222934925867984, 0.1487527701413739, 0.1531677038619271, 0.1195494299694998, 0.136175554258376, 0.1165047301988474, 0.08797625729371715, 0.08558221724280775 };
   grae = new TGraphAsymmErrors(9, grae_fx_vect26.data(), grae_fy_vect27.data(), grae_fexl_vect28.data(), grae_fexh_vect29.data(), grae_feyl_vect30.data(), grae_feyh_vect31.data());
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_histogram7 = new TH1F("Graph_histogram7", "", 100, 0, 27.49);
   Graph_histogram7->SetMinimum(0.07216501681211127);
   Graph_histogram7->SetMaximum(2.406726807726539);
   Graph_histogram7->SetDirectory(nullptr);
   Graph_histogram7->SetStats(0);
   Graph_histogram7->SetLineWidth(2);
   Graph_histogram7->SetMarkerStyle(20);
   Graph_histogram7->GetXaxis()->SetNdivisions(505);
   Graph_histogram7->GetXaxis()->SetLabelFont(132);
   Graph_histogram7->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram7->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram7->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram7->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram7->GetXaxis()->SetTitleFont(132);
   Graph_histogram7->GetYaxis()->SetLabelFont(132);
   Graph_histogram7->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram7->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram7->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram7->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram7->GetYaxis()->SetTitleFont(132);
   Graph_histogram7->GetZaxis()->SetLabelFont(132);
   Graph_histogram7->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram7->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram7->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram7->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_histogram7);
   
   multigraph->Add(grae,"EP");
   multigraph->Draw("A");
   multigraph->GetXaxis()->SetLimits(-1.2675, 27.7175);
   multigraph->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}/#it{c}^{4}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("d#it{#Beta}/d#it{q}^{2} [10^{-9} GeV^{-2}#it{c}^{4}]");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(0.64, 0.44, 0.94, 0.92, nullptr, "brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *legentry = leg->AddEntry("","Data","EPL");
   legentry->SetLineWidth(2);
   legentry->SetMarkerStyle(20);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","Flavio25","F");
   legentry->SetFillColor(TColor::GetColor("#0000ff7f"));
   legentry->SetFillStyle(1001);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","BNKPR23","F");
   legentry->SetFillColor(TColor::GetColor("#9900007f"));
   legentry->SetFillStyle(1001);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","KR20","F");
   legentry->SetFillColor(TColor::GetColor("#333333d8"));
   legentry->SetFillStyle(3002);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","BGGH23","F");
   legentry->SetFillColor(6);
   legentry->SetFillStyle(3314);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","APR13","F");
   legentry->SetFillColor(TColor::GetColor("#00cc00b2"));
   legentry->SetFillStyle(3105);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","FNAL/MILC15","F");
   legentry->SetFillColor(TColor::GetColor("#ff9933"));
   legentry->SetFillStyle(3344);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   leg->Draw();
   TLatex *tex = new TLatex(0.28, 0.85, "LHCb 9 fb^{#minus1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2b()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Jun 17 15:52:50 2026) by ROOT version 6.38.04
   TCanvas *c1 = new TCanvas("c1", "c1", 10, 45, 700, 500);
   gStyle->SetOptFit(0);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   TColor::SetPalette(57, nullptr);
   c1->Range(-5.879074,-1.451282,27.93574,1.369231);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   std::vector<Double_t> gre_fx_vect32{ 1.05, 3, 5, 7, 11.75, 16, 18, 20.5, 23.5 };
   std::vector<Double_t> gre_fy_vect33{ -0.0120898854559544, -0.02359045992583779, -0.02866130858587974, -0.03190186320801884, -0.04418443495227679, 0.03007501248721771, 0.04227588327295562, 0.05109864571667077, 0.05724328002123068 };
   std::vector<Double_t> gre_fex_vect34{ 0.95, 1, 1, 1, 0.75, 1, 1, 1.5, 1.5 };
   std::vector<Double_t> gre_fey_vect35{ 0.001439442653228105, 0.001751473061618565, 0.001988530373165002, 0.002149724784152803, 0.01088536453770883, 0.004002070767987701, 0.003712449114085186, 0.003634075895151941, 0.003665344604964373 };
   TGraphErrors *gre = new TGraphErrors(9, gre_fx_vect32.data(), gre_fy_vect33.data(), gre_fex_vect34.data(), gre_fey_vect35.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(TColor::GetColor("#0000ff7f"));
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram8 = new TH1F("Graph_histogram8", "", 100, 0, 27.49);
   Graph_histogram8->SetMinimum(-0.06666764190160369);
   Graph_histogram8->SetMaximum(0.07250646703781312);
   Graph_histogram8->SetDirectory(nullptr);
   Graph_histogram8->SetStats(0);
   Graph_histogram8->SetLineWidth(2);
   Graph_histogram8->SetMarkerStyle(20);
   Graph_histogram8->GetXaxis()->SetNdivisions(505);
   Graph_histogram8->GetXaxis()->SetLabelFont(132);
   Graph_histogram8->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram8->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram8->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram8->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram8->GetXaxis()->SetTitleFont(132);
   Graph_histogram8->GetYaxis()->SetLabelFont(132);
   Graph_histogram8->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram8->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram8->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram8->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram8->GetYaxis()->SetTitleFont(132);
   Graph_histogram8->GetZaxis()->SetLabelFont(132);
   Graph_histogram8->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram8->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram8->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram8->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram8);
   
   multigraph->Add(gre,"2");
   
   std::vector<Double_t> gre_fx_vect36{
      0.1, 0.1595959595959596, 0.2191919191919192, 0.2787878787878788, 0.3383838383838384, 0.397979797979798, 0.4575757575757576, 0.5171717171717172, 0.5767676767676768, 0.6363636363636364,
      0.6959595959595959, 0.7555555555555555, 0.8151515151515153, 0.8747474747474747, 0.9343434343434344, 0.9939393939393939, 1.053535353535354, 1.113131313131313, 1.172727272727273, 1.232323232323232,
      1.291919191919192, 1.351515151515152, 1.411111111111111, 1.470707070707071, 1.530303030303031, 1.58989898989899, 1.64949494949495, 1.709090909090909, 1.768686868686869, 1.828282828282829,
      1.887878787878788, 1.947474747474748, 2.007070707070707, 2.066666666666667, 2.126262626262627, 2.185858585858586, 2.245454545454546, 2.305050505050505, 2.364646464646465, 2.424242424242425,
      2.483838383838384, 2.543434343434344, 2.603030303030303, 2.662626262626263, 2.722222222222222, 2.781818181818182, 2.841414141414142, 2.901010101010101, 2.960606060606061, 3.02020202020202,
      3.07979797979798, 3.13939393939394, 3.198989898989899, 3.258585858585859, 3.318181818181818, 3.377777777777778, 3.437373737373738, 3.496969696969697, 3.556565656565657, 3.616161616161616,
      3.675757575757576, 3.735353535353536, 3.794949494949495, 3.854545454545455, 3.914141414141414, 3.973737373737374, 4.033333333333333, 4.092929292929293, 4.152525252525253, 4.212121212121212,
      4.271717171717172, 4.331313131313132, 4.390909090909091, 4.450505050505051, 4.51010101010101, 4.569696969696969, 4.629292929292929, 4.688888888888888, 4.748484848484849, 4.808080808080808,
      4.867676767676767, 4.927272727272728, 4.986868686868687, 5.046464646464647, 5.106060606060606, 5.165656565656566, 5.225252525252525, 5.284848484848485, 5.344444444444444, 5.404040404040404,
      5.463636363636363, 5.523232323232323, 5.582828282828284, 5.642424242424243, 5.702020202020202, 5.761616161616161, 5.821212121212122, 5.880808080808081, 5.94040404040404, 6
   };
   std::vector<Double_t> gre_fy_vect37{
      -0.5603350049019993, -0.5804896057209501, -0.602156033306317, -0.6222096975137185, -0.6318004556771786, -0.6310056965254756, -0.6319104280152223, -0.6305841778032583, -0.6245741131979039, -0.6195848245480524,
      -0.61379138462528, -0.6060806833635646, -0.5965824112290159, -0.5871705159407963, -0.5794538133737305, -0.5692364128071696, -0.5602211019849068, -0.5498622013976777, -0.5412295528807907, -0.5311846342316007,
      -0.5224832301138125, -0.5128612183603126, -0.5033906008429081, -0.4931822520609231, -0.4836191801319093, -0.4753585517164207, -0.4654721863044516, -0.456571791132747, -0.4463323739149159, -0.4389392882786919,
      -0.430934950587295, -0.422977027617882, -0.4150240210308931, -0.4082452600119596, -0.4001586731283985, -0.3922164261403857, -0.385296222278547, -0.3789141346617774, -0.3712485233080911, -0.3647807216727438,
      -0.3577528025972577, -0.3506400043057817, -0.3454101566172461, -0.3394587592959211, -0.3341117175963458, -0.3285162093885853, -0.3224143447339535, -0.3176847284666194, -0.3121135110071357, -0.3069798361643943,
      -0.3022967148767751, -0.2976225724975655, -0.2935254361851252, -0.2885006548306614, -0.2845629117837714, -0.2802850119763624, -0.2761685848592454, -0.2729480336576946, -0.2695496584716606, -0.2657369648392777,
      -0.262699174193145, -0.2600121456283754, -0.256568576199691, -0.2532305378893813, -0.2490194746259203, -0.2469278954867444, -0.2439085924748235, -0.2407369763847277, -0.2387924268957025, -0.2361885972847303,
      -0.2332072928026915, -0.2306043689969007, -0.2276429749178671, -0.2260058478005413, -0.2229827004468525, -0.2212797690886419, -0.2196617182582127, -0.2172045351813391, -0.2149235697641109, -0.2126283273890056,
      -0.2109698527025332, -0.2098075500450315, -0.2082454720304913, -0.2060450220468991, -0.2039043481656427, -0.2022916424507336, -0.2010609913077777, -0.1998796742864377, -0.1977606310694053, -0.1958078241429665,
      -0.1943887972667552, -0.1928093782339063, -0.1908647249224139, -0.188831384863054, -0.1877309643339072, -0.1860849252395824, -0.1841256375196976, -0.1828361541107441, -0.1801400764740177, -0.178981895548211
   };
   std::vector<Double_t> gre_fex_vect38{
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0
   };
   std::vector<Double_t> gre_fey_vect39{
      0.008189152123168342, 0.008315153930180286, 0.007562815606630691, 0.006981146695500762, 0.01055774942394827, 0.01101309383139193, 0.0111552977563974, 0.01226737037355585, 0.01320434513071678, 0.01372641931124846,
      0.01426120542577153, 0.01473520437740167, 0.01432224293843037, 0.01344738683909991, 0.01592029904376158, 0.01459663792287835, 0.01594801875813107, 0.01524715532504839, 0.01637524310926514, 0.01604734790823625,
      0.01583017961317551, 0.01581563938177286, 0.01588060380788628, 0.015220261912749, 0.01609526855498103, 0.01504557117700947, 0.01532908043371736, 0.01478679399817889, 0.01441990733411816, 0.01436126840002855,
      0.0142636269883292, 0.01394635783529763, 0.01440807648439393, 0.0140863784526512, 0.01392752822521476, 0.01186396582730972, 0.01392636187020502, 0.0129932452097451, 0.01319754319873709, 0.01252696814581128,
      0.01234962210851606, 0.0124404181123059, 0.01258542241268878, 0.0120371342113258, 0.01104545599333184, 0.01201377377528701, 0.0115617763022684, 0.01163845380901093, 0.01137175280450731, 0.01046870322279933,
      0.01014872054894769, 0.01002813306618378, 0.009758895945554902, 0.009040789111411984, 0.008878190629637212, 0.009165913167427486, 0.008832581844752357, 0.009161074456469714, 0.008448530612106681, 0.007973361266988166,
      0.0079603447488521, 0.008010711922723679, 0.008111498844716805, 0.008015051538787427, 0.008218290386894769, 0.007433838265548762, 0.007245757518771823, 0.006827746752733829, 0.007437454839811716, 0.007048718763070255,
      0.006895960528889258, 0.006555537907076289, 0.006665405453281675, 0.006675566928741813, 0.005934544879710554, 0.0070002313531419, 0.006246204421415255, 0.005934747720245298, 0.00612478831702512, 0.006436266823362888,
      0.006243901143582697, 0.005079171901362839, 0.004897449600832715, 0.004821784541627197, 0.004624788706324809, 0.004685547760837905, 0.004722396049267941, 0.005099125969599105, 0.004686991368387211, 0.005480737311303441,
      0.005125325139575893, 0.005697197850757688, 0.005497364260747414, 0.005695344912297132, 0.005989989407964719, 0.005740414931655086, 0.00534958336033961, 0.005948102474556363, 0.006484992509061524, 0.005905237719502479
   };
   gre = new TGraphErrors(100, gre_fx_vect36.data(), gre_fy_vect37.data(), gre_fex_vect38.data(), gre_fey_vect39.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(TColor::GetColor("#9900007f"));
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram9 = new TH1F("Graph_histogram9", "", 100, 0, 6.59);
   Graph_histogram9->SetMinimum(-0.6900646325659108);
   Graph_histogram9->SetMaximum(-0.1260777510344174);
   Graph_histogram9->SetDirectory(nullptr);
   Graph_histogram9->SetStats(0);
   Graph_histogram9->SetLineWidth(2);
   Graph_histogram9->SetMarkerStyle(20);
   Graph_histogram9->GetXaxis()->SetNdivisions(505);
   Graph_histogram9->GetXaxis()->SetLabelFont(132);
   Graph_histogram9->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram9->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram9->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram9->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram9->GetXaxis()->SetTitleFont(132);
   Graph_histogram9->GetYaxis()->SetLabelFont(132);
   Graph_histogram9->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram9->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram9->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram9->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram9->GetYaxis()->SetTitleFont(132);
   Graph_histogram9->GetZaxis()->SetLabelFont(132);
   Graph_histogram9->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram9->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram9->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram9->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram9);
   
   multigraph->Add(gre,"3");
   
   std::vector<Double_t> gre_fx_vect40{ 3.5 };
   std::vector<Double_t> gre_fy_vect41{ -0.15 };
   std::vector<Double_t> gre_fex_vect42{ 2.5 };
   std::vector<Double_t> gre_fey_vect43{ 0.11 };
   gre = new TGraphErrors(1, gre_fx_vect40.data(), gre_fy_vect41.data(), gre_fex_vect42.data(), gre_fey_vect43.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(TColor::GetColor("#333333d8"));
   gre->SetFillStyle(3002);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram10 = new TH1F("Graph_histogram10", "", 100, 0.5, 6.5);
   Graph_histogram10->SetMinimum(-0.282);
   Graph_histogram10->SetMaximum(-0.01799999999999999);
   Graph_histogram10->SetDirectory(nullptr);
   Graph_histogram10->SetStats(0);
   Graph_histogram10->SetLineWidth(2);
   Graph_histogram10->SetMarkerStyle(20);
   Graph_histogram10->GetXaxis()->SetNdivisions(505);
   Graph_histogram10->GetXaxis()->SetLabelFont(132);
   Graph_histogram10->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram10->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram10->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram10->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram10->GetXaxis()->SetTitleFont(132);
   Graph_histogram10->GetYaxis()->SetLabelFont(132);
   Graph_histogram10->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram10->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram10->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram10->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram10->GetYaxis()->SetTitleFont(132);
   Graph_histogram10->GetZaxis()->SetLabelFont(132);
   Graph_histogram10->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram10->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram10->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram10->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram10);
   
   multigraph->Add(gre,"2");
   
   std::vector<Double_t> grae_fx_vect44{ 1.05, 3, 5, 7, 11.75, 16, 18, 20.5, 23.5 };
   std::vector<Double_t> grae_fy_vect45{ -0.09144614292615651, -0.2697731403476185, 0.1626125036545107, 0.000176045019919766, -0.02130865252914518, -0.1270585307970818, 0.1943700656929445, 0.02043262530893619, 0.1890665574999768 };
   std::vector<Double_t> grae_fexl_vect46{ 0.95, 1, 1, 1, 0.75, 1, 1, 1.5, 1.5 };
   std::vector<Double_t> grae_fexh_vect47{ 0.95, 1, 1, 1, 0.75, 1, 1, 1.5, 1.5 };
   std::vector<Double_t> grae_feyl_vect48{ 0.1237155842136759, 0.1525242712830273, 0.2196950618333931, 0.1852414729626041, 0.2870993696949436, 0.1369233399453933, 0.1604182552930415, 0.1746676168002398, 0.2259889754297094 };
   std::vector<Double_t> grae_feyh_vect49{ 0.1235255068699827, 0.1556609563084053, 0.2207715114735938, 0.1863750649782054, 0.2899143913594703, 0.1402216191853823, 0.153543719917806, 0.1714143077869426, 0.2102613248369962 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(9, grae_fx_vect44.data(), grae_fy_vect45.data(), grae_fexl_vect46.data(), grae_fexh_vect47.data(), grae_feyl_vect48.data(), grae_feyh_vect49.data());
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_histogram11 = new TH1F("Graph_histogram11", "", 100, 0, 27.49);
   Graph_histogram11->SetMinimum(-0.5044599410274078);
   Graph_histogram11->SetMaximum(0.4814904117337349);
   Graph_histogram11->SetDirectory(nullptr);
   Graph_histogram11->SetStats(0);
   Graph_histogram11->SetLineWidth(2);
   Graph_histogram11->SetMarkerStyle(20);
   Graph_histogram11->GetXaxis()->SetNdivisions(505);
   Graph_histogram11->GetXaxis()->SetLabelFont(132);
   Graph_histogram11->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram11->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram11->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram11->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram11->GetXaxis()->SetTitleFont(132);
   Graph_histogram11->GetYaxis()->SetLabelFont(132);
   Graph_histogram11->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram11->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram11->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram11->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram11->GetYaxis()->SetTitleFont(132);
   Graph_histogram11->GetZaxis()->SetLabelFont(132);
   Graph_histogram11->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram11->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram11->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram11->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_histogram11);
   
   multigraph->Add(grae,"EP");
   multigraph->Draw("A");
   multigraph->GetXaxis()->SetLimits(-1.145, 26.245);
   multigraph->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}/#it{c}^{4}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#it{A}^{#it{CP}}");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTitleOffset(0.95);
   multigraph->GetYaxis()->SetTitleFont(132);
   
   TLegend *leg = new TLegend(16, 0.38, 25.5, 1.15, nullptr, "NB");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *legentry = leg->AddEntry("","Data","EPL");
   legentry->SetLineWidth(2);
   legentry->SetMarkerStyle(20);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","Flavio25","F");
   legentry->SetFillColor(TColor::GetColor("#0000ff7f"));
   legentry->SetFillStyle(1001);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","BNKPR23","F");
   legentry->SetFillColor(TColor::GetColor("#9900007f"));
   legentry->SetFillStyle(1001);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","KR20","F");
   legentry->SetFillColor(TColor::GetColor("#333333d8"));
   legentry->SetFillStyle(3002);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   leg->Draw();
   TLatex *tex = new TLatex(0.18, 0.85, "LHCb 9 fb^{#minus1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   c1->Modified();
   c1->SetSelected(c1);
}


==> figs/Fig2c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2c()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Jun 17 15:52:55 2026) by ROOT version 6.38.04
   TCanvas *c1 = new TCanvas("c1", "c1", 10, 45, 700, 500);
   gStyle->SetOptFit(0);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   TColor::SetPalette(57, nullptr);
   c1->Range(-6.626429,-0.02051282,24.65929,0.1076923);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.18);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   std::vector<Double_t> gre_fx_vect50{ 1.05, 3, 5, 7, 11.75, 16, 18, 20.5 };
   std::vector<Double_t> gre_fy_vect51{ 0.02234243168355212, 0.02278739433946918, 0.02332938598844072, 0.02400635441958028, 0.02681756245898545, 0.03240418338939304, 0.03898635567774755, 0.06626673136406133 };
   std::vector<Double_t> gre_fex_vect52{ 0.95, 1, 1, 1, 0.75, 1, 1, 1.5 };
   std::vector<Double_t> gre_fey_vect53{ 0.004111367625473154, 0.00396653234497158, 0.003935302724669239, 0.00394721109020616, 0.003517585076079044, 0.003652453282612709, 0.004006056034610512, 0.006307127246704528 };
   TGraphErrors *gre = new TGraphErrors(8, gre_fx_vect50.data(), gre_fy_vect51.data(), gre_fex_vect52.data(), gre_fey_vect53.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(TColor::GetColor("#0000ff7f"));
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram12 = new TH1F("Graph_histogram12", "", 100, 0, 24.19);
   Graph_histogram12->SetMinimum(0.01279678460281028);
   Graph_histogram12->SetMaximum(0.07800813806603454);
   Graph_histogram12->SetDirectory(nullptr);
   Graph_histogram12->SetStats(0);
   Graph_histogram12->SetLineWidth(2);
   Graph_histogram12->SetMarkerStyle(20);
   Graph_histogram12->GetXaxis()->SetNdivisions(505);
   Graph_histogram12->GetXaxis()->SetLabelFont(132);
   Graph_histogram12->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram12->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram12->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram12->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram12->GetXaxis()->SetTitleFont(132);
   Graph_histogram12->GetYaxis()->SetLabelFont(132);
   Graph_histogram12->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram12->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram12->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram12->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram12->GetYaxis()->SetTitleFont(132);
   Graph_histogram12->GetZaxis()->SetLabelFont(132);
   Graph_histogram12->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram12->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram12->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram12->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram12);
   
   multigraph->Add(gre,"2");
   
   std::vector<Double_t> gre_fx_vect54{ 3.5 };
   std::vector<Double_t> gre_fy_vect55{ 0.02474743346323092 };
   std::vector<Double_t> gre_fex_vect56{ 2.5 };
   std::vector<Double_t> gre_fey_vect57{ 0.004593119520048964 };
   gre = new TGraphErrors(1, gre_fx_vect54.data(), gre_fy_vect55.data(), gre_fex_vect56.data(), gre_fey_vect57.data());
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(TColor::GetColor("#333333d8"));
   gre->SetFillStyle(3002);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram13 = new TH1F("Graph_histogram13", "", 100, 0.5, 6.5);
   Graph_histogram13->SetMinimum(0.01923569003917217);
   Graph_histogram13->SetMaximum(0.03025917688728967);
   Graph_histogram13->SetDirectory(nullptr);
   Graph_histogram13->SetStats(0);
   Graph_histogram13->SetLineWidth(2);
   Graph_histogram13->SetMarkerStyle(20);
   Graph_histogram13->GetXaxis()->SetNdivisions(505);
   Graph_histogram13->GetXaxis()->SetLabelFont(132);
   Graph_histogram13->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram13->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram13->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram13->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram13->GetXaxis()->SetTitleFont(132);
   Graph_histogram13->GetYaxis()->SetLabelFont(132);
   Graph_histogram13->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram13->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram13->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram13->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram13->GetYaxis()->SetTitleFont(132);
   Graph_histogram13->GetZaxis()->SetLabelFont(132);
   Graph_histogram13->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram13->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram13->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram13->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram13);
   
   multigraph->Add(gre,"2");
   
   std::vector<Double_t> grae_fx_vect58{ 1.05, 3, 5, 7, 11.75, 16, 18, 20.5 };
   std::vector<Double_t> grae_fy_vect59{ 0.05724564031547959, 0.04920793808973992, 0.02304156254856403, 0.02866596605272811, 0.01744259534703048, 0.04791640753287803, 0.03468374027243578, 0.05874466079512883 };
   std::vector<Double_t> grae_fexl_vect60{ 0.95, 1, 1, 1, 0.75, 1, 1, 1.5 };
   std::vector<Double_t> grae_fexh_vect61{ 0.95, 1, 1, 1, 0.75, 1, 1, 1.5 };
   std::vector<Double_t> grae_feyl_vect62{ 0.007202278983879144, 0.007641878182165822, 0.004995327524103826, 0.005197277024023742, 0.004853685436448827, 0.006759445551794364, 0.005436350302767936, 0.0102398236818966 };
   std::vector<Double_t> grae_feyh_vect63{ 0.007728241874465343, 0.008274283841665215, 0.005534621291403953, 0.005694446569073916, 0.00561047175089601, 0.00737229247410708, 0.005987156826922186, 0.01128724803623357 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8, grae_fx_vect58.data(), grae_fy_vect59.data(), grae_fexl_vect60.data(), grae_fexh_vect61.data(), grae_feyl_vect62.data(), grae_feyh_vect63.data());
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_histogram14 = new TH1F("Graph_histogram14", "", 100, 0, 24.19);
   Graph_histogram14->SetMinimum(0.006844610018503577);
   Graph_histogram14->SetMaximum(0.07577620872344047);
   Graph_histogram14->SetDirectory(nullptr);
   Graph_histogram14->SetStats(0);
   Graph_histogram14->SetLineWidth(2);
   Graph_histogram14->SetMarkerStyle(20);
   Graph_histogram14->GetXaxis()->SetNdivisions(505);
   Graph_histogram14->GetXaxis()->SetLabelFont(132);
   Graph_histogram14->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram14->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram14->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram14->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram14->GetXaxis()->SetTitleFont(132);
   Graph_histogram14->GetYaxis()->SetLabelFont(132);
   Graph_histogram14->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram14->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram14->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram14->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram14->GetYaxis()->SetTitleFont(132);
   Graph_histogram14->GetZaxis()->SetLabelFont(132);
   Graph_histogram14->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram14->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram14->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram14->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_histogram14);
   
   multigraph->Add(grae,"EP");
   multigraph->Draw("A");
   multigraph->GetXaxis()->SetLimits(-0.995, 23.095);
   multigraph->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}/#it{c}^{4}]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("#it{R_{#pi/K}}");
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0.06);
   multigraph->GetYaxis()->SetTitleSize(0.08);
   multigraph->GetYaxis()->SetTitleOffset(1);
   multigraph->GetYaxis()->SetTitleFont(132);
   TLatex *tex = new TLatex(0.68, 0.85, "LHCb 9 fb^{#minus1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   
   TLegend *leg = new TLegend(0, 0.07, 10, 0.098, nullptr, "NB");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *legentry = leg->AddEntry("","Data","EPL");
   legentry->SetLineWidth(2);
   legentry->SetMarkerStyle(20);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","Flavio25","F");
   legentry->SetFillColor(TColor::GetColor("#0000ff7f"));
   legentry->SetFillStyle(1001);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("","KR20","F");
   legentry->SetFillColor(TColor::GetColor("#333333d8"));
   legentry->SetFillStyle(3002);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   leg->Draw();
   
   TH1F *_copy__1 = new TH1F("_copy", "", 100, -0.9949999999999999, 23.095);
   _copy__1->SetMinimum(0);
   _copy__1->SetMaximum(0.1);
   _copy__1->SetDirectory(nullptr);
   _copy__1->SetStats(0);
   _copy__1->SetLineWidth(2);
   _copy__1->SetMarkerStyle(20);
   _copy__1->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}/#it{c}^{4}]");
   _copy__1->GetXaxis()->SetNdivisions(505);
   _copy__1->GetXaxis()->SetLabelFont(132);
   _copy__1->GetXaxis()->SetLabelOffset(0.009999999776482582);
   _copy__1->GetXaxis()->SetLabelSize(0.05999999865889549);
   _copy__1->GetXaxis()->SetTitleSize(0.07199999690055847);
   _copy__1->GetXaxis()->SetTitleOffset(0.949999988079071);
   _copy__1->GetXaxis()->SetTitleFont(132);
   _copy__1->GetYaxis()->SetTitle("#it{R_{#pi/K}}");
   _copy__1->GetYaxis()->SetLabelFont(132);
   _copy__1->GetYaxis()->SetLabelOffset(0.009999999776482582);
   _copy__1->GetYaxis()->SetLabelSize(0.05999999865889549);
   _copy__1->GetYaxis()->SetTitleSize(0.07999999821186066);
   _copy__1->GetYaxis()->SetTitleOffset(1);
   _copy__1->GetYaxis()->SetTitleFont(132);
   _copy__1->GetZaxis()->SetLabelFont(132);
   _copy__1->GetZaxis()->SetLabelSize(0.05999999865889549);
   _copy__1->GetZaxis()->SetTitleSize(0.07199999690055847);
   _copy__1->GetZaxis()->SetTitleOffset(1.200000047683716);
   _copy__1->GetZaxis()->SetTitleFont(132);
   _copy__1->Draw("sameaxis");
   c1->Modified();
   c1->SetSelected(c1);
}

